General Eight-charge Dyonic Rotating AdS Black Holes in Gauged STU Supergravity

We present the most general exact solution for non-extremal rotating AdS black holes in four-dimensional gauged STU supergravity, with four independent electric and four independent magnetic charges. We identify various consistent truncations of the STU model, both supersymmetric or non-supersymmetric, and construct the corresponding solutions. We compare our results with the known special cases in the literature. We analyse the global structure, derive the black hole thermodynamics, evaluate the Euclidean on-shell action, derive the entropy-product relations and analyse the BPS-like limits. Two features deserve emphasis: (1) The general eight-charge rotating AdS black hole exhibits a conical singularity associated with the azimuthal angle; (2) Nontrivial scalar contributions enter the black hole first law. The latter feature has also been noted previously.

==> anc/STU-parameters-and-functions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     67538,       1868]
NotebookOptionsPosition[     65393,       1828]
NotebookOutlinePosition[     65810,       1845]
CellTagsIndexPosition[     65767,       1842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Here we list all the constants and functions required for the eight-charge \
solution. \
\>", "Text",
 CellChangeTimes->{
  4.0043881825439396`*^9, {4.0050227771504803`*^9, 4.0050227786200676`*^9}, {
   4.005022842295494*^9, 4.0050228452252636`*^9}, 
   4.005026983168066*^9},ExpressionUUID->"351167a2-f530-034a-97fb-\
83274ae86ce2"],

Cell[CellGroupData[{

Cell["charge  parameters", "Subsection",
 CellChangeTimes->{{4.004388077217634*^9, 
  4.004388080774124*^9}},ExpressionUUID->"f6f904c1-ef5c-7748-aeb8-\
ed5f42a4686b"],

Cell["\<\
Here we use the following convenient method of calculation to express the \
sinh and cosh functions in the charge parameters\
\>", "Text",
 CellChangeTimes->{
  4.0043881825439396`*^9},ExpressionUUID->"dc21de4e-d7e4-b542-8b20-\
09678ab353b1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "s\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sh", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "[", "i", "]"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"d", "[", "i", "]"}]}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "c\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ch", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", "[", "i", "]"}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"d", "[", "i", "]"}]}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\:015d\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"shh", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dh", "[", "i", "]"}], "-", 
        RowBox[{"1", "/", 
         RowBox[{"dh", "[", "i", "]"}]}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\:0109\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"chh", "[", "i_", "]"}], ":=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"dh", "[", "i", "]"}], "+", 
        RowBox[{"1", "/", 
         RowBox[{"dh", "[", "i", "]"}]}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"s_", 
     RowBox[{"{", "i\:2081\[Ellipsis]i\:2099", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ss", "[", "ii__Integer", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"sh", "/@", 
        RowBox[{"{", "ii", "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ss", "[", "ii_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"sh", "/@", "ii"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"c_", 
     RowBox[{"{", "i\:2081\[Ellipsis]i\:2099", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cc", "[", "ii__Integer", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"ch", "/@", 
        RowBox[{"{", "ii", "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cc", "[", "ii_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"ch", "/@", "ii"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\:015d_", 
     RowBox[{"{", "i\:2081\[Ellipsis]i\:2099", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ssh", "[", "ii__Integer", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"shh", "/@", 
        RowBox[{"{", "ii", "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ssh", "[", "ii_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"shh", "/@", "ii"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\:0109_", 
     RowBox[{"{", "i\:2081\[Ellipsis]i\:2099", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cch", "[", "ii__Integer", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"chh", "/@", 
        RowBox[{"{", "ii", "}"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Cch", "[", "ii_List", "]"}], ":=", 
     RowBox[{"Times", "@@", 
      RowBox[{"(", 
       RowBox[{"chh", "/@", "ii"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"bar", 
      RowBox[{"{", "i", "}"}]}], ",", " ", 
     RowBox[{
      RowBox[{"overline", 
       RowBox[{"{", "ij", "}"}]}], ":", " ", 
      RowBox[{"complementary", " ", "indices", " ", "in", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], "."}]}]}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bar", "[", "ii__Integer", "]"}], ":=", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"Range", "[", "4", "]"}], ",", 
       RowBox[{"{", "ii", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"P_", 
       RowBox[{"{", "ij", "}"}]}], ":", " ", 
      RowBox[{"swap", " ", "delta_i"}]}], "<->", 
     RowBox[{
      RowBox[{"delta_j", " ", "and", " ", "gamma_i"}], "<->", 
      RowBox[{"gamma_j", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Pij", "[", 
      RowBox[{"expr_", ",", "i_Integer", ",", "j_Integer"}], "]"}], ":=", 
     RowBox[{"expr", "/.", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", "i", "]"}], "->", 
         RowBox[{"d", "[", "j", "]"}]}], ",", 
        RowBox[{
         RowBox[{"d", "[", "j", "]"}], "->", 
         RowBox[{"d", "[", "i", "]"}]}], ",", 
        RowBox[{
         RowBox[{"dh", "[", "i", "]"}], "->", 
         RowBox[{"dh", "[", "j", "]"}]}], ",", 
        RowBox[{
         RowBox[{"dh", "[", "j", "]"}], "->", 
         RowBox[{"dh", "[", "i", "]"}]}]}], "}"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{4.0043882199048595`*^9, 
  4.004388221775198*^9}},ExpressionUUID->"6b7cbd5d-0932-9848-9bdd-\
9ac5ae0d1d8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["coefficients  and  function in metric", "Subsection",
 CellChangeTimes->{
  4.0043882799496193`*^9, {4.0043885918723545`*^9, 4.0043885949335175`*^9}, {
   4.004389260778776*^9, 
   4.0043892658634357`*^9}},ExpressionUUID->"4b30c7e4-c572-2b4f-aba0-\
43885a8a5889"],

Cell["\<\
To give the metric Eq. 40, we first need to define the constants Eq. 38, and \
then define the functions Eq. 39; here we present them all.\
\>", "Text",
 CellChangeTimes->{
  4.0043881825439396`*^9, {4.0050227771504803`*^9, 4.0050227786200676`*^9}, {
   4.005022842295494*^9, 4.0050228452252636`*^9}, {4.0050229585424232`*^9, 
   4.005022984393324*^9}},ExpressionUUID->"bd1939e1-c8e5-9a42-8203-\
b62d531932d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "m\:2081", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"m1", "=", 
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"i", "=", "1"}], "4"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"sh", "[", "i", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"shh", "[", "i", "]"}], "2"]}], ")"}]}]}], "-", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "4"], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"sh", "[", "i", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"shh", "[", "i", "]"}], "2"]}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "4"], 
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"]}], ")"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], "4"], 
        SuperscriptBox[
         RowBox[{"shh", "[", "j", "]"}], "2"]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "m\:2082", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"m2", "=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "4"], 
      RowBox[{
       RowBox[{"sh", "[", "i", "]"}], " ", 
       RowBox[{"ch", "[", "i", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"shh", "[", "i", "]"}], " ", 
          RowBox[{"Cch", "[", 
           RowBox[{"bar", "[", "i", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"chh", "[", "i", "]"}], " ", 
          RowBox[{"Ssh", "[", 
           RowBox[{"bar", "[", "i", "]"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "n\:2081", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n1", "=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"i", "=", "1"}], "4"], 
      RowBox[{
       RowBox[{"shh", "[", "i", "]"}], " ", 
       RowBox[{"chh", "[", "i", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"ch", "[", "i", "]"}], " ", 
          RowBox[{"Ss", "[", 
           RowBox[{"bar", "[", "i", "]"}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"sh", "[", "i", "]"}], " ", 
          RowBox[{"Cc", "[", 
           RowBox[{"bar", "[", "i", "]"}], "]"}]}]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "n\:2082", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cc", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
         RowBox[{"Ss", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cch", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
         RowBox[{"Ssh", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], "4"], 
        RowBox[{
         RowBox[{"Ss", "[", 
          RowBox[{"i", ",", "j"}], "]"}], " ", 
         RowBox[{"Cc", "[", 
          RowBox[{"bar", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cch", "[", 
             RowBox[{"i", ",", "j"}], "]"}], " ", 
            RowBox[{"Ssh", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Ssh", "[", 
             RowBox[{"i", ",", "j"}], "]"}], " ", 
            RowBox[{"Cch", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[ScriptCapitalD]", "0"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"D0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Cc", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"Ssh", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Ss", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
       RowBox[{"Cch", "[", 
        RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], "4"], 
        RowBox[{
         RowBox[{"Ss", "[", 
          RowBox[{"i", ",", "j"}], "]"}], " ", 
         RowBox[{"Cc", "[", 
          RowBox[{"bar", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
         RowBox[{"Ssh", "[", 
          RowBox[{"i", ",", "j"}], "]"}], " ", 
         RowBox[{"Cch", "[", 
          RowBox[{"bar", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[ScriptCapitalC]", "0"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C0", "=", 
     RowBox[{"1", "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "4"], 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"], "+", 
         SuperscriptBox[
          RowBox[{"shh", "[", "i", "]"}], "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"sh", "[", "i", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"shh", "[", "i", "]"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "3"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", 
          RowBox[{"i", "+", "1"}]}], "4"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"Ss", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Ssh", "[", 
            RowBox[{"i", ",", "j"}], "]"}], "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Ss", "[", 
             RowBox[{"i", ",", "j"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Ssh", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"Ssh", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], "2"]}], ")"}]}], "+", 
          " ", 
          RowBox[{"2", 
           RowBox[{"Ss", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"Cc", "[", 
            RowBox[{"i", ",", "j"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Ssh", "[", 
               RowBox[{"i", ",", "j"}], "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Ssh", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"i", "=", "1"}], "4"], 
       RowBox[{
        UnderoverscriptBox["\[Sum]", "j", 
         RowBox[{"bar", "[", "i", "]"}]], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"shh", "[", "j", "]"}], "2"]}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "4"], 
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"]}], ")"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], "3"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", 
           RowBox[{"j", "+", "1"}]}], "4"], 
         SuperscriptBox[
          RowBox[{"Ssh", "[", 
           RowBox[{"j", ",", "k"}], "]"}], "2"]}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"i", "=", "1"}], "4"], 
         SuperscriptBox[
          RowBox[{"shh", "[", "i", "]"}], "2"]}], ")"}], " ", 
       RowBox[{
        UnderoverscriptBox["\[Sum]", 
         RowBox[{"j", "=", "1"}], "3"], 
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"k", "=", 
           RowBox[{"j", "+", "1"}]}], "4"], 
         SuperscriptBox[
          RowBox[{"Ss", "[", 
           RowBox[{"j", ",", "k"}], "]"}], "2"]}]}]}], "-", 
      SuperscriptBox["n1", "2"], "-", 
      SuperscriptBox["n2", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[ScriptCapitalN]", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalN]", "=", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["n1", "2"], "+", 
       SuperscriptBox["n2", "2"]}]]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "v", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vv", "=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", "\[Mu]"}], "\[ScriptCapitalN]"]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m1", " ", "n1"}], "+", 
        RowBox[{"m2", " ", "n2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{4.002807357009754*^9, 4.002807473236408*^9}, {
   4.004320456828436*^9, 4.004320498561199*^9}, {4.0043205507029*^9, 
   4.0043206268239784`*^9}, 4.004321829014721*^9, 4.004322084310791*^9, {
   4.004322474850975*^9, 4.0043226124083633`*^9}, {4.004322734209833*^9, 
   4.004322738703306*^9}, {4.004322826685169*^9, 4.004322833171089*^9}, {
   4.004322894340788*^9, 4.0043229214905834`*^9}, {4.0043882998399487`*^9, 
   4.0043883632135563`*^9}, 
   4.0043893275717754`*^9},ExpressionUUID->"84e09e47-3b99-244a-833b-\
3228af4c53d2"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.002807484975048*^9, 4.002807484975048*^9}, {
   4.004322762069702*^9, 4.0043227995667534`*^9}, {4.0043229288538265`*^9, 
   4.004323015511093*^9}, 4.004388571034855*^9, 
   4.00438940409206*^9},ExpressionUUID->"1030fc8c-b4cd-a841-8392-\
8200d6ec8614"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "In", " ", "order", " ", "from", " ", "top", " ", "to", " ", "bottom"}], ",", 
    RowBox[{"the", " ", "above", " ", "functions", " ", "are"}], ",", 
    "respectively", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "[", "r", "]"}], ",", 
      RowBox[{"F", "[", "r", "]"}], ",", 
      RowBox[{"K", "[", "r", "]"}], ",", 
      RowBox[{"L", "[", "r", "]"}], ",", 
      RowBox[{"P", "[", "r", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "\[Theta]"], "[", "x1", "]"}], ",", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "r"], "[", "r", "]"}], ",", 
      SuperscriptBox[
       RowBox[{"W", "[", 
        RowBox[{"r", ",", "x1"}], "]"}], "2"]}], "}"}], ",", 
    RowBox[{
     RowBox[{"where", " ", "we", " ", "set", " ", "x1"}], "=", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repRr", "=", 
     RowBox[{"{", 
      RowBox[{"Rr", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"#1", "-", 
             FractionBox[
              RowBox[{"\[Mu]", " ", "n2"}], "\[ScriptCapitalN]"]}], ")"}], 
           "2"], "-", 
          SuperscriptBox["\[Mu]", "2"]}], "&"}], ")"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"repF", "=", 
     RowBox[{"{", 
      RowBox[{"Ff", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pp", "[", "#1", "]"}], "+", 
          RowBox[{
           SuperscriptBox["Aa", "2"], " ", 
           RowBox[{"Kk", "[", "#1", "]"}]}], "+", 
          SuperscriptBox["Aa", "4"]}], "&"}], ")"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repKk", "=", 
     RowBox[{"{", 
      RowBox[{"Kk", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Rr", "[", "#1", "]"}]}], "+", 
          FractionBox[
           RowBox[{"4", " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"n2", " ", "m1"}], "-", 
              RowBox[{"n1", " ", "m2"}]}], ")"}], " ", "#1"}], 
           "\[ScriptCapitalN]"], "-", 
          FractionBox[
           RowBox[{"2", " ", "\[Mu]", " ", "n1", " ", "vv"}], 
           "\[ScriptCapitalN]"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Mu]", "2"], " ", "C0"}]}], "&"}], ")"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"repLl", "=", 
     RowBox[{"{", 
      RowBox[{"Ll", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ScriptCapitalN]", " ", "#1"}], "+", 
            RowBox[{"2", " ", "\[Mu]", " ", "D0"}]}], ")"}]}], "&"}], ")"}]}],
       "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"repPp", "=", 
     RowBox[{"{", 
      RowBox[{"Pp", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Rr", "[", "#1", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Kk", "[", "#1", "]"}], "-", 
             RowBox[{"Rr", "[", "#1", "]"}]}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"Ll", "[", "#1", "]"}], "2"]}], "&"}], ")"}]}], "}"}]}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"rep\[CapitalDelta]x1", "=", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]x1", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{
           SuperscriptBox["Gg", "2"], " ", 
           SuperscriptBox["Aa", "2"], " ", 
           SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["Gg", "2"], " ", "Aa", " ", "vv", " ", "#1"}]}], 
         "&"}], ")"}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"rep\[CapitalDelta]r", "=", 
     RowBox[{"{", 
      RowBox[{"\[CapitalDelta]r", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalXi]", " ", 
           RowBox[{"Rr", "[", "#1", "]"}]}], "+", 
          SuperscriptBox["Aa", "2"], "+", 
          RowBox[{
           SuperscriptBox["Gg", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pp", "[", "#1", "]"}], "+", 
             RowBox[{
              SuperscriptBox["Aa", "2"], " ", 
              RowBox[{"Kk", "[", "#1", "]"}]}]}], ")"}]}]}], "&"}], ")"}]}], 
      "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"repW2", "=", 
     RowBox[{"{", 
      RowBox[{"W2", "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Pp", "[", "#1", "]"}], "+", 
          RowBox[{
           SuperscriptBox["Aa", "2"], " ", 
           RowBox[{"Kk", "[", "#1", "]"}], " ", 
           SuperscriptBox["#2", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["Aa", "4"], " ", 
           SuperscriptBox["#2", "4"]}], "+", 
          RowBox[{"2", " ", "Aa", " ", "vv", " ", "#2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Rr", "[", "#1", "]"}], "+", 
             RowBox[{
              SuperscriptBox["Aa", "2"], " ", 
              SuperscriptBox["#2", "2"]}]}], ")"}]}]}], "&"}], ")"}]}], 
      "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  4.0043885798485374`*^9, {4.004388634543825*^9, 4.004388666504051*^9}, {
   4.0043887206520157`*^9, 4.004388837272665*^9}, {4.004389214433462*^9, 
   4.004389220253786*^9}, 
   4.0043900876716194`*^9},ExpressionUUID->"1c29fac5-619c-c443-8c49-\
6a99096bd415"]
}, Open  ]],

Cell[CellGroupData[{

Cell["coefficients  and  function in gauge fields", "Subsection",
 CellChangeTimes->{{4.0043892573589783`*^9, 
  4.004389275148075*^9}},ExpressionUUID->"6453f745-5d0a-904c-821e-\
84fe0505d100"],

Cell["\<\
To give the four U (1)gauge fields, Eqs . (45) and (46), we first need to \
define the constants, Eqs . (42) and (43), and then define the functions, Eq \
. (44) .\
\>", "Text",
 CellChangeTimes->{
  4.0043881825439396`*^9, {4.0050227771504803`*^9, 4.0050227786200676`*^9}, {
   4.005022842295494*^9, 4.0050228452252636`*^9}, {4.0050229585424232`*^9, 
   4.005022984393324*^9}, {4.0050231204486103`*^9, 
   4.0050231287529507`*^9}},ExpressionUUID->"f93211ff-de2f-2b41-8e09-\
a58ce325371e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[Alpha]\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"alph", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"sh", "[", "i", "]"}], " ", 
            RowBox[{"Cc", "[", 
             RowBox[{"bar", "[", "i", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"ch", "[", "i", "]"}], " ", 
            RowBox[{"Ss", "[", 
             RowBox[{"bar", "[", "i", "]"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cch", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
           RowBox[{"Ssh", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "j", 
          RowBox[{"bar", "[", "i", "]"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ch", "[", "i", "]"}], " ", 
             RowBox[{"sh", "[", "j", "]"}], " ", 
             RowBox[{"Cc", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"sh", "[", "i", "]"}], " ", 
             RowBox[{"ch", "[", "j", "]"}], " ", 
             RowBox[{"Ss", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cch", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Ssh", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Ssh", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Cch", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Beta]\:1d62", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"bett", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"shh", "[", "i", "]"}], " ", 
         RowBox[{"chh", "[", "i", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
           RowBox[{"Cc", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "j", 
          RowBox[{"bar", "[", "i", "]"}]], 
         RowBox[{
          RowBox[{"shh", "[", "j", "]"}], " ", 
          RowBox[{"chh", "[", "j", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Cc", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Ss", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Ss", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Cc", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[ScriptCapitalD]", "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ddi", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"sh", "[", "i", "]"}], " ", 
         RowBox[{"Cc", "[", 
          RowBox[{"bar", "[", "i", "]"}], "]"}], " ", 
         RowBox[{"Ssh", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"ch", "[", "i", "]"}], " ", 
         RowBox[{"Ss", "[", 
          RowBox[{"bar", "[", "i", "]"}], "]"}], " ", 
         RowBox[{"Cch", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "j", 
          RowBox[{"bar", "[", "i", "]"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"ch", "[", "i", "]"}], " ", 
            RowBox[{"sh", "[", "j", "]"}], " ", 
            RowBox[{"Cc", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"Ssh", "[", 
             RowBox[{"i", ",", "j"}], "]"}], " ", 
            RowBox[{"Cch", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"sh", "[", "i", "]"}], " ", 
            RowBox[{"ch", "[", "j", "]"}], " ", 
            RowBox[{"Ss", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
            RowBox[{"Cch", "[", 
             RowBox[{"i", ",", "j"}], "]"}], " ", 
            RowBox[{"Ssh", "[", 
             RowBox[{"bar", "[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalD]", "~"], "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Ddt", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"shh", "[", "i", "]"}], " ", 
         RowBox[{"Cch", "[", 
          RowBox[{"bar", "[", "i", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"chh", "[", "i", "]"}], " ", 
         RowBox[{"Ssh", "[", 
          RowBox[{"bar", "[", "i", "]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"ch", "[", "i", "]"}], "2"]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["T", "ij"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Tij", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "=", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"sh", "[", "i", "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"shh", "[", "j", "]"}], " ", 
            RowBox[{"chh", "[", "j", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Ssh", "[", 
                 RowBox[{"bar", "[", "j", "]"}], "]"}], "2"]}], "+", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", "k", 
                RowBox[{"bar", "[", "j", "]"}]], 
               SuperscriptBox[
                RowBox[{"Ssh", "[", 
                 RowBox[{"bar", "[", 
                  RowBox[{"j", ",", "k"}], "]"}], "]"}], "2"]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"shh", "[", "j", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"Cch", "[", 
             RowBox[{"bar", "[", "j", "]"}], "]"}], " ", 
            RowBox[{"Ssh", "[", 
             RowBox[{"bar", "[", "j", "]"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"sh", "[", "i", "]"}], "2"], " ", 
         RowBox[{"shh", "[", "j", "]"}], " ", 
         RowBox[{"chh", "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "1"}], "4"], 
            SuperscriptBox[
             RowBox[{"shh", "[", "k", "]"}], "2"]}]}], ")"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[ScriptCapitalC]", "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cci", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"sh", "[", "i", "]"}], " ", 
         RowBox[{"ch", "[", "i", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"shh", "[", "i", "]"}], "2"]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", "j", 
             RowBox[{"bar", "[", "i", "]"}]], 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"sh", "[", "j", "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"shh", "[", "j", "]"}], "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"sh", "[", "j", "]"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Ssh", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], "2"], "+", 
                 SuperscriptBox[
                  RowBox[{"Ssh", "[", 
                   RowBox[{"bar", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], "]"}], "2"]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", "1"}], "3"], 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"k", "=", 
               RowBox[{"j", "+", "1"}]}], "4"], 
             SuperscriptBox[
              RowBox[{"Ssh", "[", 
               RowBox[{"j", ",", "k"}], "]"}], "2"]}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"k", "=", "1"}], "4"], 
              SuperscriptBox[
               RowBox[{"shh", "[", "k", "]"}], "2"]}], ")"}], " ", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", "j", 
              RowBox[{"bar", "[", "i", "]"}]], 
             SuperscriptBox[
              RowBox[{"sh", "[", "j", "]"}], "2"]}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"ch", "[", "i", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"sh", "[", "i", "]"}], "2"]}], ")"}], " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", "j", 
           RowBox[{"bar", "[", "i", "]"}]], 
          RowBox[{
           RowBox[{"sh", "[", "j", "]"}], " ", 
           RowBox[{"ch", "[", "j", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Ssh", "[", 
               RowBox[{"i", ",", "j"}], "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"i", ",", "j"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Ssh", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}]}]}]}], "-", 
        RowBox[{"2", " ", "n1", " ", 
         RowBox[{"bett", "[", "i", "]"}]}], "-", 
        RowBox[{"2", " ", "n2", " ", 
         RowBox[{"alph", "[", "i", "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalC]", "~"], "i"], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Cct", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "-", 
           RowBox[{"Cc", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ")"}], " ", 
         RowBox[{"Tij", "[", 
          RowBox[{"i", ",", "i"}], "]"}]}], "+", 
        RowBox[{
         UnderoverscriptBox["\[Sum]", "j", 
          RowBox[{"bar", "[", "i", "]"}]], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Ss", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Cc", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"Cc", "[", 
              RowBox[{"i", ",", "j"}], "]"}], " ", 
             RowBox[{"Ss", "[", 
              RowBox[{"bar", "[", 
               RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Tij", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"shh", "[", "i", "]"}], " ", 
         RowBox[{"chh", "[", "i", "]"}], " ", 
         RowBox[{"Ss", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"k", "=", "1"}], "4"], 
            SuperscriptBox[
             RowBox[{"shh", "[", "k", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", "j", 
           RowBox[{"bar", "[", "i", "]"}]], 
          RowBox[{
           RowBox[{"shh", "[", "j", "]"}], " ", 
           RowBox[{"chh", "[", "j", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Ss", "[", 
               RowBox[{"i", ",", "j"}], "]"}], " ", 
              RowBox[{"Cc", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"shh", "[", "i", "]"}], "2"], "+", 
                SuperscriptBox[
                 RowBox[{"shh", "[", "j", "]"}], "2"]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"Cc", "[", 
               RowBox[{"i", ",", "j"}], "]"}], " ", 
              RowBox[{"Ss", "[", 
               RowBox[{"bar", "[", 
                RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
              RowBox[{
               UnderoverscriptBox["\[Sum]", "k", 
                RowBox[{"bar", "[", 
                 RowBox[{"i", ",", "j"}], "]"}]], 
               SuperscriptBox[
                RowBox[{"shh", "[", "k", "]"}], "2"]}]}]}], ")"}]}]}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    SubscriptBox["q", "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"qq", "[", "i", "]"}], "=", 
       RowBox[{
        FractionBox["1", "\[ScriptCapitalN]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", 
           RowBox[{"sh", "[", "i", "]"}], " ", 
           RowBox[{"ch", "[", "i", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"shh", "[", "i", "]"}], "2"]}], "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], "4"], 
              SuperscriptBox[
               RowBox[{"shh", "[", "j", "]"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{"n1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ch", "[", "i", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"sh", "[", "i", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"shh", "[", "i", "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"bar", "[", "i", "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"chh", "[", "i", "]"}], " ", 
              RowBox[{"Ssh", "[", 
               RowBox[{"bar", "[", "i", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    SubscriptBox["p", "i"], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pp", "[", "i", "]"}], "=", 
       FractionBox[
        RowBox[{
         RowBox[{"n1", " ", 
          RowBox[{"alph", "[", "i", "]"}]}], "-", 
         RowBox[{"n2", " ", 
          RowBox[{"bett", "[", "i", "]"}]}]}], "\[ScriptCapitalN]"]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    SubscriptBox["\[Lambda]", "i"], "*)"}], "\n", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"lam", "[", "i", "]"}], "=", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "\[ScriptCapitalN]"]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n1", " ", 
           RowBox[{"sh", "[", "i", "]"}], " ", 
           RowBox[{"ch", "[", "i", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"shh", "[", "i", "]"}], "2"]}], "+", 
             RowBox[{
              UnderoverscriptBox["\[Sum]", 
               RowBox[{"j", "=", "1"}], "4"], 
              SuperscriptBox[
               RowBox[{"shh", "[", "j", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"n2", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"ch", "[", "i", "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"sh", "[", "i", "]"}], "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"shh", "[", "i", "]"}], " ", 
              RowBox[{"Cch", "[", 
               RowBox[{"bar", "[", "i", "]"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"chh", "[", "i", "]"}], " ", 
              RowBox[{"Ssh", "[", 
               RowBox[{"bar", "[", "i", "]"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]}]}]], "Input",\
ExpressionUUID->"ea547c75-579f-1649-bb79-44178c0fadcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubscriptBox["\[ScriptCapitalV]", "i"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vv", "[", "ii_", "]"}], "[", 
      RowBox[{"rr_", ",", "xx_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"qq", "[", "ii", "]"}], " ", "rr"}], "+", 
      RowBox[{
       RowBox[{"lam", "[", "ii", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Aa", " ", "xx"}], "-", 
         FractionBox[
          RowBox[{"\[Mu]", " ", "n1"}], "\[ScriptCapitalN]"]}], ")"}]}], "+", 
      RowBox[{"\[Mu]", " ", 
       RowBox[{"Cci", "[", "ii", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["\[ScriptCapitalL]", "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lv", "[", "ii_", "]"}], "[", 
      RowBox[{"rr_", ",", "xx_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", 
           RowBox[{"alph", "[", "ii", "]"}]}], "+", 
          RowBox[{"n1", " ", 
           RowBox[{"bett", "[", "ii", "]"}]}]}], ")"}], "\[ScriptCapitalN]"], 
       " ", "rr"}], "+", 
      RowBox[{"2", " ", "\[Mu]", "  ", 
       RowBox[{"Ddi", "[", "ii", "]"}]}], "-", 
      RowBox[{
       RowBox[{"pp", "[", "ii", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Aa", " ", "xx"}], "-", 
         FractionBox[
          RowBox[{"\[Mu]", " ", "n1"}], "\[ScriptCapitalN]"]}], ")"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalV]", "~"], "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vvt", "[", "ii_", "]"}], "[", 
      RowBox[{"rr_", ",", "xx_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"pp", "[", "ii", "]"}], " ", "rr"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n2", " ", 
           RowBox[{"alph", "[", "ii", "]"}]}], "+", 
          RowBox[{"n1", " ", 
           RowBox[{"bett", "[", "ii", "]"}]}]}], ")"}], "\[ScriptCapitalN]"], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Aa", " ", "xx"}], "-", 
         FractionBox[
          RowBox[{"\[Mu]", " ", "n1"}], "\[ScriptCapitalN]"]}], ")"}]}], "+", 
      RowBox[{"\[Mu]", "  ", 
       RowBox[{"Cct", "[", "ii", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox[
     OverscriptBox["\[ScriptCapitalL]", "~"], "i"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Lvt", "[", "ii_", "]"}], "[", 
      RowBox[{"rr_", ",", "xx_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"lam", "[", "ii", "]"}]}], " ", "rr"}], "-", 
      RowBox[{"2", " ", "\[Mu]", " ", 
       RowBox[{"Ddt", "[", "ii", "]"}]}], "+", 
      RowBox[{
       RowBox[{"qq", "[", "ii", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Aa", " ", "xx"}], "-", 
         FractionBox[
          RowBox[{"\[Mu]", " ", "n1"}], "\[ScriptCapitalN]"]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{4.004389670380829*^9, 
  4.0043897275966377`*^9}},ExpressionUUID->"d9ebbc1b-3fde-f04a-8981-\
664aefd880c5"]
}, Closed]],

Cell[CellGroupData[{

Cell["coefficients  and  function in scalar fields", "Subsection",
 CellChangeTimes->{{4.004389381098564*^9, 
  4.004389386474531*^9}},ExpressionUUID->"d23ea8da-b2d3-6c42-acd0-\
ed040503fac8"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{4.0050232300289516`*^9, 
  4.0050232396194096`*^9}},ExpressionUUID->"e8ff16c4-fc77-2d48-8551-\
69dd266f8abe"],

Cell["\<\
To define the three dilatons and three axions, i . e . Eq . 52, we first need \
to define the constants, Eqs . 49 and 50, and then define the functions, Eq . \
51 .\
\>", "Text",
 CellChangeTimes->{
  4.0043881825439396`*^9, {4.0050227771504803`*^9, 4.0050227786200676`*^9}, {
   4.005022842295494*^9, 4.0050228452252636`*^9}, {4.0050229585424232`*^9, 
   4.005022984393324*^9}, {4.0050231204486103`*^9, 4.0050231287529507`*^9}, {
   4.0050232411733894`*^9, 
   4.0050232631998425`*^9}},ExpressionUUID->"c7758277-3231-184a-8b9f-\
924671d06783"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "\[Eta]\:2081\:2081", " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"sh", "[", "1", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "3", "]"}], "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"shh", "[", "2", "]"}], "^", "2"}], "+", 
          RowBox[{
           RowBox[{"shh", "[", "4", "]"}], "^", "2"}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "1", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"sh", "[", "3", "]"}], "^", "2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"shh", "[", "1", "]"}], "^", "2"}], "-", 
          RowBox[{
           RowBox[{"shh", "[", "3", "]"}], "^", "2"}]}], ")"}]}], "-", "1"}], 
      ")"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Eta]\:2081\:2082", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{"2", " ", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"sh", "[", "j", "]"}], " ", 
         RowBox[{"ch", "[", "j", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"chh", "[", "j", "]"}], " ", 
            RowBox[{"Ssh", "[", 
             RowBox[{"bar", "[", "j", "]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"shh", "[", "j", "]"}], " ", 
            RowBox[{"Cch", "[", 
             RowBox[{"bar", "[", "j", "]"}], "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Eta]\:2081\:2083", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Cch", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Ssh", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], "^", "2"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "1", "]"}], " ", 
           RowBox[{"ch", "[", "3", "]"}], " ", 
           RowBox[{"shh", "[", "1", "]"}], " ", 
           RowBox[{"chh", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "3", "]"}], " ", 
           RowBox[{"ch", "[", "1", "]"}], " ", 
           RowBox[{"shh", "[", "3", "]"}], " ", 
           RowBox[{"chh", "[", "1", "]"}]}]}], ")"}], "^", "2"}]}], ")"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[ScriptCapitalX]", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Xx", "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Ssh", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cch", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"Ss", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"Cch", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ssh", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Ss", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "2", "]"}], " ", 
           RowBox[{"ch", "[", "4", "]"}], " ", 
           RowBox[{"shh", "[", "4", "]"}], " ", 
           RowBox[{"chh", "[", "2", "]"}]}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "4", "]"}], " ", 
           RowBox[{"ch", "[", "2", "]"}], " ", 
           RowBox[{"shh", "[", "2", "]"}], " ", 
           RowBox[{"chh", "[", "4", "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "1", "]"}], " ", 
           RowBox[{"ch", "[", "3", "]"}], " ", 
           RowBox[{"shh", "[", "1", "]"}], " ", 
           RowBox[{"chh", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "3", "]"}], " ", 
           RowBox[{"ch", "[", "1", "]"}], " ", 
           RowBox[{"shh", "[", "3", "]"}], " ", 
           RowBox[{"chh", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Xi]\:2081\:2081", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]", "[", 
      RowBox[{"1", ",", "1"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "-", 
         RowBox[{"Pij", "[", 
          RowBox[{
           RowBox[{"Pij", "[", 
            RowBox[{"#", ",", "3", ",", "4"}], "]"}], ",", "1", ",", "2"}], 
          "]"}]}], "&"}], ")"}], "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"#", "+", 
          RowBox[{"Pij", "[", 
           RowBox[{"#", ",", "1", ",", "3"}], "]"}]}], "&"}], ")"}], "[", 
       RowBox[{
        RowBox[{"shh", "[", "1", "]"}], " ", 
        RowBox[{"chh", "[", "1", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"bar", "[", "3", "]"}], "]"}], " ", 
           RowBox[{"ch", "[", "3", "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"bar", "[", "3", "]"}], "]"}], " ", 
           RowBox[{"sh", "[", "3", "]"}]}]}], ")"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Xi]\:2081\:2082", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]", "[", 
      RowBox[{"1", ",", "2"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Pij", "[", 
       RowBox[{
        RowBox[{"Pij", "[", 
         RowBox[{"Xx", ",", "3", ",", "4"}], "]"}], ",", "1", ",", "2"}], 
       "]"}], "-", "Xx"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[Xi]\:2081\:2083", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Xi]", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Cch", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"1", ",", "3"}], "]"}], " ", 
           RowBox[{"Ssh", "[", 
            RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "2", "]"}], " ", 
           RowBox[{"ch", "[", "4", "]"}], " ", 
           RowBox[{"shh", "[", "2", "]"}], " ", 
           RowBox[{"chh", "[", "4", "]"}]}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "4", "]"}], " ", 
           RowBox[{"ch", "[", "2", "]"}], " ", 
           RowBox[{"shh", "[", "4", "]"}], " ", 
           RowBox[{"chh", "[", "2", "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Ss", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"Cch", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cc", "[", 
            RowBox[{"2", ",", "4"}], "]"}], " ", 
           RowBox[{"Ssh", "[", 
            RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"sh", "[", "1", "]"}], " ", 
           RowBox[{"ch", "[", "3", "]"}], " ", 
           RowBox[{"shh", "[", "1", "]"}], " ", 
           RowBox[{"chh", "[", "3", "]"}]}], "+", 
          RowBox[{
           RowBox[{"sh", "[", "3", "]"}], " ", 
           RowBox[{"ch", "[", "1", "]"}], " ", 
           RowBox[{"shh", "[", "3", "]"}], " ", 
           RowBox[{"chh", "[", "1", "]"}]}]}], ")"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Eta]\:2082\:2096", " ", "=", " ", 
     RowBox[{"\[ScriptCapitalP]\:2081\:2082", " ", "\[Eta]\:2081\:2096"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "=", 
       RowBox[{"Pij", "[", 
        RowBox[{
         RowBox[{"\[Eta]", "[", 
          RowBox[{"1", ",", "k"}], "]"}], ",", "1", ",", "2"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]\:2082\:2096", " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Minus]", "\[ScriptCapitalP]\:2081\:2082"}], " ", 
      "\[Xi]\:2081\:2096"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"2", ",", "k"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"Pij", "[", 
         RowBox[{
          RowBox[{"\[Xi]", "[", 
           RowBox[{"1", ",", "k"}], "]"}], ",", "1", ",", "2"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Eta]\:2083\:2096", " ", "=", " ", 
     RowBox[{"\[ScriptCapitalP]\:2082\:2083", " ", "\[Eta]\:2081\:2096"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Eta]", "[", 
        RowBox[{"3", ",", "k"}], "]"}], "=", 
       RowBox[{"Pij", "[", 
        RowBox[{
         RowBox[{"\[Eta]", "[", 
          RowBox[{"1", ",", "k"}], "]"}], ",", "2", ",", "3"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"\[Xi]\:2083\:2096", " ", "=", " ", 
     RowBox[{"\[ScriptCapitalP]\:2082\:2083", " ", "\[Xi]\:2081\:2096"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Xi]", "[", 
        RowBox[{"3", ",", "k"}], "]"}], "=", 
       RowBox[{"Pij", "[", 
        RowBox[{
         RowBox[{"\[Xi]", "[", 
          RowBox[{"1", ",", "k"}], "]"}], ",", "2", ",", "3"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  4.004389410354164*^9},ExpressionUUID->"5aef9d07-2a43-dc4f-b885-\
3ca151d12b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   SubscriptBox["h", "A"], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repHh", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ii", "=", "ii"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"hh", "[", "ii", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["#1", "2"], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Aa", " ", "#2"}], "-", 
                  FractionBox[
                   RowBox[{"\[Mu]", " ", "n1"}], "\[ScriptCapitalN]"]}], 
                 ")"}], "2"], "+", 
               RowBox[{
                FractionBox[
                 RowBox[{"2", " ", "\[Mu]", " "}], "\[ScriptCapitalN]"], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n2", " ", "#1"}], "-", 
                    RowBox[{"n1", " ", "Aa", " ", "#2"}], "+", 
                    FractionBox[
                    RowBox[{"\[Mu]", " ", 
                    SuperscriptBox["n1", "2"]}], "\[ScriptCapitalN]"]}], 
                    ")"}], " ", 
                   RowBox[{"\[Eta]", "[", 
                    RowBox[{"ii", ",", "1"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"n1", " ", "#1"}], "+", 
                    RowBox[{"n2", " ", "Aa", " ", "#2"}], "-", 
                    FractionBox[
                    RowBox[{"\[Mu]", " ", "n1", " ", "n2"}], 
                    "\[ScriptCapitalN]"]}], ")"}], " ", 
                   RowBox[{"\[Eta]", "[", 
                    RowBox[{"ii", ",", "2"}], "]"}]}], "+", 
                  RowBox[{"2", " ", "\[Mu]", " ", "\[ScriptCapitalN]", " ", 
                   RowBox[{"\[Eta]", "[", 
                    RowBox[{"ii", ",", "3"}], "]"}]}]}], ")"}]}]}], "&"}], 
             ")"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    SubscriptBox["f", "A"], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repFf", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ii", "=", "ii"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ff", "[", "ii", "]"}], "\[RuleDelayed]", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"2", " ", "\[Mu]"}], "\[ScriptCapitalN]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"n2", " ", "#1"}], "-", 
                    RowBox[{"n1", " ", "Aa", " ", "#2"}], "+", 
                    FractionBox[
                    RowBox[{"\[Mu]", " ", 
                    SuperscriptBox["n1", "2"]}], "\[ScriptCapitalN]"]}], 
                   ")"}], " ", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"ii", ",", "1"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"n1", " ", "#1"}], "+", 
                    RowBox[{"n2", " ", "Aa", " ", "#2"}], "-", 
                    FractionBox[
                    RowBox[{"\[Mu]", " ", "n1", " ", "n2"}], 
                    "\[ScriptCapitalN]"]}], ")"}], " ", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"ii", ",", "2"}], "]"}]}], "+", 
                 RowBox[{"2", " ", "\[Mu]", " ", "\[ScriptCapitalN]", " ", " ", 
                  RowBox[{"\[Xi]", "[", 
                   RowBox[{"ii", ",", "3"}], "]"}]}]}], ")"}]}], "&"}], 
             ")"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{4.004390316703043*^9, 
  4.004390334932308*^9}},ExpressionUUID->"1d2a0e95-4e4d-3447-8b31-\
5344abb124a6"]
}, Closed]]
},
WindowSize->{1070.25, 597.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (2026\:5e745\:670815\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"44dbc1c0-4f86-2d43-bede-32c761c358ac"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 343, 8, 33, "Text",ExpressionUUID->"351167a2-f530-034a-97fb-83274ae86ce2"],
Cell[CellGroupData[{
Cell[922, 32, 166, 3, 53, "Subsection",ExpressionUUID->"f6f904c1-ef5c-7748-aeb8-ed5f42a4686b"],
Cell[1091, 37, 252, 6, 33, "Text",ExpressionUUID->"dc21de4e-d7e4-b542-8b20-09678ab353b1"],
Cell[1346, 45, 5769, 165, 797, "Input",ExpressionUUID->"6b7cbd5d-0932-9848-9bdd-9ac5ae0d1d8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7152, 215, 269, 5, 53, "Subsection",ExpressionUUID->"4b30c7e4-c572-2b4f-aba0-43885a8a5889"],
Cell[7424, 222, 420, 8, 33, "Text",ExpressionUUID->"bd1939e1-c8e5-9a42-8203-b62d531932d3"],
Cell[7847, 232, 10862, 303, 880, "Input",ExpressionUUID->"84e09e47-3b99-244a-833b-3228af4c53d2"],
Cell[18712, 537, 300, 5, 28, "Input",ExpressionUUID->"1030fc8c-b4cd-a841-8392-8200d6ec8614"],
Cell[19015, 544, 5728, 165, 272, "Input",ExpressionUUID->"1c29fac5-619c-c443-8c49-6a99096bd415"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24780, 714, 193, 3, 53, "Subsection",ExpressionUUID->"6453f745-5d0a-904c-821e-84fe0505d100"],
Cell[24976, 719, 499, 10, 33, "Text",ExpressionUUID->"f93211ff-de2f-2b41-8e09-a58ce325371e"],
Cell[25478, 731, 19216, 519, 1326, "Input",ExpressionUUID->"ea547c75-579f-1649-bb79-44178c0fadcd"],
Cell[44697, 1252, 3463, 102, 295, "Input",ExpressionUUID->"d9ebbc1b-3fde-f04a-8981-664aefd880c5"]
}, Closed]],
Cell[CellGroupData[{
Cell[48197, 1359, 192, 3, 37, "Subsection",ExpressionUUID->"d23ea8da-b2d3-6c42-acd0-ed040503fac8"],
Cell[48392, 1364, 156, 3, 28, "Input",ExpressionUUID->"e8ff16c4-fc77-2d48-8551-69dd266f8abe"],
Cell[48551, 1369, 554, 11, 33, "Text",ExpressionUUID->"c7758277-3231-184a-8b9f-924671d06783"],
Cell[49108, 1382, 11793, 329, 794, "Input",ExpressionUUID->"5aef9d07-2a43-dc4f-b885-3ca151d12b7a"],
Cell[60904, 1713, 4473, 112, 70, "Input",ExpressionUUID->"1d2a0e95-4e4d-3447-8b31-5344abb124a6"]
}, Closed]]
}
]
*)


